The Android Update Problem: An Empirical Study

Many phone vendors use Android as their underlying OS, but often extend it to add new functionality and to make it compatible with their specific phones. When a new version of Android is released, phone vendors need to merge or re-apply their customizations and changes to the new release. This is a difficult and time-consuming process, which often leads to late adoption of new versions. In this paper, we perform an empirical study to understand the nature of changes that phone vendors make, versus changes made in the original development of Android. By investigating the overlap of different changes, we also determine the possibility of having automated support for merging them. We develop a publicly available tool chain, based on a combination of existing tools, to study such changes and their overlap. As a proxy case study, we analyze the changes in the popular community-based variant of Android, LineageOS, and its corresponding Android versions. We investigate and report the common types of changes that occur in practice. Our findings show that 83% of subsystems modified by LineageOS are also modified in the next release of Android. By taking the nature of overlapping changes into account, we assess the feasibility of having automated tool support to help phone vendors with the Android update problem. Our results show that 56% of the changes in LineageOS have the potential to be safely automated.

==> plots/bar_chart.r <==
library(ggplot2)
library(dplyr)
library(labeling)
library(scales)


data <- read.csv(file="./bar_chart.csv",head=TRUE,sep=",")

colors <- c("Not Possible" = "#EA0D30", "Might Be Possible" = "#FCC168", "Possible" = "#48D373")


ggplot(data) +
aes(x=name, y=proportion, fill=color) +
geom_col(width=0.6) +
geom_text(aes(label = count, y = label_y + .01 )) +
geom_text(aes(label = paste('(', format(round(data$proportion * 100, 1), nsmall = 1), ')%', sep=''), y = label_y - .0175) , size=2.5) +
scale_y_continuous(labels=percent, expand = c(0, 0), limits = c(0, 1.05)) +
scale_fill_manual(values=colors) +
theme_classic() +
theme(axis.text.x=element_text(angle=45,hjust=1)) +
labs(x='Comparison scenario', y='Percentage', fill='Status')
ggsave('bar_chart.pdf', dpi=300, height=5)

==> plots/box_plot.r <==
library(ggplot2)
library(dplyr)
library(labeling)

# Multiple plot function
#
# ggplot objects can be passed in ..., or to plotlist (as a list of ggplot objects)
# - cols:   Number of columns in layout
# - layout: A matrix specifying the layout. If present, 'cols' is ignored.
#
# If the layout is something like matrix(c(1,2,3,3), nrow=2, byrow=TRUE),
# then plot 1 will go in the upper left, 2 will go in the upper right, and
# 3 will go all the way across the bottom.
#
multiplot <- function(..., plotlist=NULL, file, cols=1, layout=NULL) {
  library(grid)

  # Make a list from the ... arguments and plotlist
  plots <- c(list(...), plotlist)

  numPlots = length(plots)
  # If layout is NULL, then use 'cols' to determine layout
  if (is.null(layout)) {
    # Make the panel
    # ncol: Number of columns of plots
    # nrow: Number of rows needed, calculated from # of cols
    layout <- matrix(seq(1, cols * ceiling(numPlots/cols)),
                    ncol = cols, nrow = ceiling(numPlots/cols), byrow = TRUE)
  }

 if (numPlots==1) {
    print(plots[[1]])

  } else {
    # Set up the page
    grid.newpage()
    pushViewport(viewport(layout = grid.layout(nrow(layout), ncol(layout))))

    # Make each plot, in the correct location
    for (i in 1:numPlots) {
      # Get the i,j matrix positions of the regions that contain this subplot
      matchidx <- as.data.frame(which(layout == i, arr.ind = TRUE))

      print(plots[[i]], vp = viewport(layout.pos.row = matchidx$row,
                                      layout.pos.col = matchidx$col))
    }
  }
}

create_box_plot <- function(data, an_type, cm_type){
	plot <- ggplot(data, aes(x=factor(0),y=proportion)) +
		ggtitle(paste(paste('AN:',an_type, sep=''), paste('CM:', cm_type, sep=''),sep=" ")) +
		geom_boxplot() +
		xlab('') +
		ylab('Proportion') +
		theme(title=element_text(size=5), axis.text.y=element_text(size=6))
	return(plot)
}


change_types = c('identical', 'refactored', 'argument', 'body', 'deleted')
comparison_scenarios = c('A4.2_A4.3_CM10.1', 'A4.3_A4.4_CM10.2', 'A4.4_A5.0.0_CM11.0', 'A5.0.0_A5.1.0_CM12.0', 'A5.1.0_A6.0.0_CM12.1', 'A6.0.0_A7.0.0_CM13.0', 'A7.0.0_A7.1.0_CM14.0')
data <- read.csv(file="./box_plot.csv",head=TRUE,sep=",")

changes_count = length(change_types)
for (cs_index in 1:length(comparison_scenarios)) {
	comparison_scenario = comparison_scenarios[cs_index]
	plots_list <- list()
	index = 1
	for (row in 1:changes_count) {
		for (column in 2:changes_count) {
			data_frame = data[data$an_type == change_types[row] &
					     data$cm_type == change_types[column] &
						 data$versions == comparison_scenario, ]
			plots_list[[index]] <- create_box_plot(data_frame, change_types[row], change_types[column])
			index = index + 1
		}
	}
	pdf(paste("box_plot_", comparison_scenario, ".pdf", sep=''))
	multiplot(plotlist=plots_list, cols=4)
	dev.off()
}


==> plots/trends_plot.r <==
library(ggplot2)
library(dplyr)
library(labeling)
library(scales)

# Multiple plot function
#
# ggplot objects can be passed in ..., or to plotlist (as a list of ggplot objects)
# - cols:   Number of columns in layout
# - layout: A matrix specifying the layout. If present, 'cols' is ignored.
#
# If the layout is something like matrix(c(1,2,3,3), nrow=2, byrow=TRUE),
# then plot 1 will go in the upper left, 2 will go in the upper right, and
# 3 will go all the way across the bottom.
#
multiplot <- function(..., plotlist=NULL, file, cols=1, layout=NULL) {
  library(grid)

  # Make a list from the ... arguments and plotlist
  plots <- c(list(...), plotlist)

  numPlots = length(plots)
  # If layout is NULL, then use 'cols' to determine layout
  if (is.null(layout)) {
    # Make the panel
    # ncol: Number of columns of plots
    # nrow: Number of rows needed, calculated from # of cols
    layout <- matrix(seq(1, cols * ceiling(numPlots/cols)),
                    ncol = cols, nrow = ceiling(numPlots/cols), byrow = TRUE)
  }

 if (numPlots==1) {
    print(plots[[1]])

  } else {
    # Set up the page
    grid.newpage()
    pushViewport(viewport(w=unit(20, "inches"), h=unit(20, "inches"),
                          layout = grid.layout(nrow(layout), ncol(layout))))

    # Make each plot, in the correct location
    for (i in 1:numPlots) {
      # Get the i,j matrix positions of the regions that contain this subplot
      matchidx <- as.data.frame(which(layout == i, arr.ind = TRUE))

      print(plots[[i]], vp = viewport(layout.pos.row = matchidx$row,
                                      layout.pos.col = matchidx$col))
    }
  }
}

create_point_line_plot <- function(data, an_type, cm_type){
  max_y = max(data$proportion) + .05
  min_y_scale = .105
	plot <- ggplot(data, aes(x=versions,y=proportion,group=1)) +
		ggtitle(paste(paste('AN:',an_type, sep=''), paste('MO:', cm_type, sep=''),sep=" ")) +
		geom_point(size=.5, colour=data$color[1]) +
    geom_line(size=.3, colour=data$color[1]) +
    scale_y_continuous(labels=percent, expand = c(0, 0), limits = c(0, max(min_y_scale, max_y))) +
		xlab('Comparison Scenario') +
		ylab('Percentage') +
		theme(title=element_text(size=5), axis.text.x=element_text(angle=45,hjust=1,size=4.5), axis.text.y=element_text(size=5.5))
	return(plot)
}


change_types = c('identical',
                'refactored_move',
                'refactored_rename',
                'refactored_inline',
                'refactored_extract',
                'argument_rename',
                'argument_reorder',
                'argument_add',
                'argument_remove',
                'argument_type_change',
                'body',
                'deleted')
data <- read.csv(file="./trends_plot.csv",head=TRUE,sep=",")

plots_list <- list()
changes_count = length(change_types)
index = 1
for (row in 1:changes_count) {
	for (column in 2:changes_count) {
		data_frame = data[data$an_type == change_types[row] & data$mo_type == change_types[column], ]
		plots_list[[index]] <- create_point_line_plot(data_frame, change_types[row], change_types[column])
		index = index + 1
	}
}


png("trends_plot.png", width=5000, height=5000, res=240)
multiplot(plotlist=plots_list, cols=11)
dev.off()

